FirmwareDroid: Security Analysis of the Android Firmware EcoSystem

The Android Open Source Project (AOSP) is probably the most used and customized operating system for smartphones and IoT devices worldwide. Its market share and high adaptability makes Android an interesting operating system for many developers. Nowadays, we use Android firmware in smartphones, TVs, smartwatches, cars, and other devices by various vendors and manufacturers. The sheer amount of customized Android firmware and devices makes it hard for security analysts to detect potentially harmful applications. Another fact is that many vendors include apps from 3rd party developers. Such bloatware usually has more privileges than standard apps and cannot be removed by the user without rooting the device. In recent years several cases were reported where 3rd party developers could include malicious apps into the Android built chain. Media reports claim that pre-installed malware like Chamois and Triade we able to infect several million devices. Such cases demonstrate the need for better strategies for analyzing Android firmware. In our study, we analyze the Android firmware eco-system in various ways. We collected a dataset with several thousand Android firmware archives and show that several terabytes of firmware data are waiting on the web to be analyzed. We develop a web service called FirmwareDroid for analyzing Android firmware archives and pre-installed apps and create a dataset of firmware samples. Focusing on Android apps, we automated the process of extracting and scanning pre-installed apps with state of the art open-source tools. We demonstrate on real data that pre-installed apps are, in fact, a a threat to Android's users, and we can detect several hundred malware samples using scanners like VirusTotal, AndroGuard, and APKiD. With state of the art tools, we could scan more than 900000 apps during our research and give unique insights into Android custom ROMs.

==> assets/code/avb_slot_verify.c <==
/*
 * Copyright (C) 2016 The Android Open Source Project
 *
 * Permission is hereby granted, free of charge, to any person
 * obtaining a copy of this software and associated documentation
 * files (the "Software"), to deal in the Software without
 * restriction, including without limitation the rights to use, copy,
 * modify, merge, publish, distribute, sublicense, and/or sell copies
 * of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be
 * included in all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 * EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 * MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 * NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS
 * BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN
 * ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
 * CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#include "avb_slot_verify.h"
#include "avb_chain_partition_descriptor.h"
#include "avb_cmdline.h"
#include "avb_footer.h"
#include "avb_hash_descriptor.h"
#include "avb_hashtree_descriptor.h"
#include "avb_kernel_cmdline_descriptor.h"
#include "avb_sha.h"
#include "avb_util.h"
#include "avb_vbmeta_image.h"
#include "avb_version.h"
/* Maximum number of partitions that can be loaded with avb_slot_verify(). */
#define MAX_NUMBER_OF_LOADED_PARTITIONS 32
/* Maximum number of vbmeta images that can be loaded with avb_slot_verify(). */
#define MAX_NUMBER_OF_VBMETA_IMAGES 32
/* Maximum size of a vbmeta image - 64 KiB. */
#define VBMETA_MAX_SIZE (64 * 1024)
static AvbSlotVerifyResult initialize_persistent_digest(
    AvbOps* ops,
    const char* part_name,
    const char* persistent_value_name,
    size_t digest_size,
    const uint8_t* initial_digest,
    uint8_t* out_digest);
/* Helper function to see if we should continue with verification in
 * allow_verification_error=true mode if something goes wrong. See the
 * comments for the avb_slot_verify() function for more information.
 */
static inline bool result_should_continue(AvbSlotVerifyResult result) {
  switch (result) {
    case AVB_SLOT_VERIFY_RESULT_ERROR_OOM:
    case AVB_SLOT_VERIFY_RESULT_ERROR_IO:
    case AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA:
    case AVB_SLOT_VERIFY_RESULT_ERROR_UNSUPPORTED_VERSION:
    case AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_ARGUMENT:
      return false;
    case AVB_SLOT_VERIFY_RESULT_OK:
    case AVB_SLOT_VERIFY_RESULT_ERROR_VERIFICATION:
    case AVB_SLOT_VERIFY_RESULT_ERROR_ROLLBACK_INDEX:
    case AVB_SLOT_VERIFY_RESULT_ERROR_PUBLIC_KEY_REJECTED:
      return true;
  }
  return false;
}
static AvbSlotVerifyResult load_full_partition(AvbOps* ops,
                                               const char* part_name,
                                               uint64_t image_size,
                                               uint8_t** out_image_buf,
                                               bool* out_image_preloaded) {
  size_t part_num_read;
  AvbIOResult io_ret;
  /* Make sure that we do not overwrite existing data. */
  avb_assert(*out_image_buf == NULL);
  avb_assert(!*out_image_preloaded);
  /* We are going to implicitly cast image_size from uint64_t to size_t in the
   * following code, so we need to make sure that the cast is safe. */
  if (image_size != (size_t)(image_size)) {
    avb_errorv(part_name, ": Partition size too large to load.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
  }
  /* Try use a preloaded one. */
  if (ops->get_preloaded_partition != NULL) {
    io_ret = ops->get_preloaded_partition(
        ops, part_name, image_size, out_image_buf, &part_num_read);
    if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
      return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    } else if (io_ret != AVB_IO_RESULT_OK) {
      avb_errorv(part_name, ": Error loading data from partition.\n", NULL);
      return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
    }
    if (*out_image_buf != NULL) {
      *out_image_preloaded = true;
      if (part_num_read != image_size) {
        avb_errorv(part_name, ": Read incorrect number of bytes.\n", NULL);
        return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
      }
    }
  }
  /* Allocate and copy the partition. */
  if (!*out_image_preloaded) {
    *out_image_buf = avb_malloc(image_size);
    if (*out_image_buf == NULL) {
      return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    }
    io_ret = ops->read_from_partition(ops,
                                      part_name,
                                      0 /* offset */,
                                      image_size,
                                      *out_image_buf,
                                      &part_num_read);
    if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
      return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    } else if (io_ret != AVB_IO_RESULT_OK) {
      avb_errorv(part_name, ": Error loading data from partition.\n", NULL);
      return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
    }
    if (part_num_read != image_size) {
      avb_errorv(part_name, ": Read incorrect number of bytes.\n", NULL);
      return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
    }
  }
  return AVB_SLOT_VERIFY_RESULT_OK;
}
/* Reads a persistent digest stored as a named persistent value corresponding to
 * the given |part_name|. The value is returned in |out_digest| which must point
 * to |expected_digest_size| bytes. If there is no digest stored for |part_name|
 * it can be initialized by providing a non-NULL |initial_digest| of length
 * |expected_digest_size|. This automatic initialization will only occur if the
 * device is currently locked. The |initial_digest| may be NULL.
 *
 * Returns AVB_SLOT_VERIFY_RESULT_OK on success, otherwise returns an
 * AVB_SLOT_VERIFY_RESULT_ERROR_* error code.
 *
 * If the value does not exist, is not supported, or is not populated, and
 * |initial_digest| is NULL, returns
 * AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA. If |expected_digest_size| does
 * not match the stored digest size, also returns
 * AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA.
 */
static AvbSlotVerifyResult read_persistent_digest(AvbOps* ops,
                                                  const char* part_name,
                                                  size_t expected_digest_size,
                                                  const uint8_t* initial_digest,
                                                  uint8_t* out_digest) {
  char* persistent_value_name = NULL;
  AvbIOResult io_ret = AVB_IO_RESULT_OK;
  size_t stored_digest_size = 0;
  if (ops->read_persistent_value == NULL) {
    avb_errorv(part_name, ": Persistent values are not implemented.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
  }
  persistent_value_name =
      avb_strdupv(AVB_NPV_PERSISTENT_DIGEST_PREFIX, part_name, NULL);
  if (persistent_value_name == NULL) {
    return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
  }
  io_ret = ops->read_persistent_value(ops,
                                      persistent_value_name,
                                      expected_digest_size,
                                      out_digest,
                                      &stored_digest_size);
  // If no such named persistent value exists and an initial digest value was
  // given, initialize the named persistent value with the given digest. If
  // initialized successfully, this will recurse into this function but with a
  // NULL initial_digest.
  if (io_ret == AVB_IO_RESULT_ERROR_NO_SUCH_VALUE && initial_digest) {
    AvbSlotVerifyResult ret =
        initialize_persistent_digest(ops,
                                     part_name,
                                     persistent_value_name,
                                     expected_digest_size,
                                     initial_digest,
                                     out_digest);
    avb_free(persistent_value_name);
    return ret;
  }
  avb_free(persistent_value_name);
  if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
    return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
  } else if (io_ret == AVB_IO_RESULT_ERROR_NO_SUCH_VALUE) {
    // Treat a missing persistent value as a verification error, which is
    // ignoreable, rather than a metadata error which is not.
    avb_errorv(part_name, ": Persistent digest does not exist.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_VERIFICATION;
  } else if (io_ret == AVB_IO_RESULT_ERROR_INVALID_VALUE_SIZE ||
             io_ret == AVB_IO_RESULT_ERROR_INSUFFICIENT_SPACE) {
    avb_errorv(
        part_name, ": Persistent digest is not of expected size.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    avb_errorv(part_name, ": Error reading persistent digest.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
  } else if (expected_digest_size != stored_digest_size) {
    avb_errorv(
        part_name, ": Persistent digest is not of expected size.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
  }
  return AVB_SLOT_VERIFY_RESULT_OK;
}
static AvbSlotVerifyResult initialize_persistent_digest(
    AvbOps* ops,
    const char* part_name,
    const char* persistent_value_name,
    size_t digest_size,
    const uint8_t* initial_digest,
    uint8_t* out_digest) {
  AvbSlotVerifyResult ret;
  AvbIOResult io_ret = AVB_IO_RESULT_OK;
  bool is_device_unlocked = true;
  io_ret = ops->read_is_device_unlocked(ops, &is_device_unlocked);
  if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
    return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    avb_error("Error getting device lock state.\n");
    return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
  }
  if (is_device_unlocked) {
    avb_debugv(part_name,
               ": Digest does not exist, device unlocked so not initializing "
               "digest.\n",
               NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_VERIFICATION;
  }
  // Device locked; initialize digest with given initial value.
  avb_debugv(part_name,
             ": Digest does not exist, initializing persistent digest.\n",
             NULL);
  io_ret = ops->write_persistent_value(
      ops, persistent_value_name, digest_size, initial_digest);
  if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
    return AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    avb_errorv(part_name, ": Error initializing persistent digest.\n", NULL);
    return AVB_SLOT_VERIFY_RESULT_ERROR_IO;
  }
  // To ensure that the digest value was written successfully - and avoid a
  // scenario where the digest is simply 'initialized' on every verify - recurse
  // into read_persistent_digest to read back the written value. The NULL
  // initial_digest ensures that this will not recurse again.
  ret = read_persistent_digest(ops, part_name, digest_size, NULL, out_digest);
  if (ret != AVB_SLOT_VERIFY_RESULT_OK) {
    avb_errorv(part_name,
               ": Reading back initialized persistent digest failed!\n",
               NULL);
  }
  return ret;
}
static AvbSlotVerifyResult load_and_verify_hash_partition(
    AvbOps* ops,
    const char* const* requested_partitions,
    const char* ab_suffix,
    bool allow_verification_error,
    const AvbDescriptor* descriptor,
    AvbSlotVerifyData* slot_data) {
  AvbHashDescriptor hash_desc;
  const uint8_t* desc_partition_name = NULL;
  const uint8_t* desc_salt;
  const uint8_t* desc_digest;
  char part_name[AVB_PART_NAME_MAX_SIZE];
  AvbSlotVerifyResult ret;
  AvbIOResult io_ret;
  uint8_t* image_buf = NULL;
  bool image_preloaded = false;
  uint8_t* digest;
  size_t digest_len;
  const char* found;
  uint64_t image_size;
  size_t expected_digest_len = 0;
  uint8_t expected_digest_buf[AVB_SHA512_DIGEST_SIZE];
  const uint8_t* expected_digest = NULL;
  if (!avb_hash_descriptor_validate_and_byteswap(
          (const AvbHashDescriptor*)descriptor, &hash_desc)) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  desc_partition_name =
      ((const uint8_t*)descriptor) + sizeof(AvbHashDescriptor);
  desc_salt = desc_partition_name + hash_desc.partition_name_len;
  desc_digest = desc_salt + hash_desc.salt_len;
  if (!avb_validate_utf8(desc_partition_name, hash_desc.partition_name_len)) {
    avb_error("Partition name is not valid UTF-8.\n");
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  /* Don't bother loading or validating unless the partition was
   * requested in the first place.
   */
  found = avb_strv_find_str(requested_partitions,
                            (const char*)desc_partition_name,
                            hash_desc.partition_name_len);
  if (found == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_OK;
    goto out;
  }
  if ((hash_desc.flags & AVB_HASH_DESCRIPTOR_FLAGS_DO_NOT_USE_AB) != 0) {
    /* No ab_suffix, just copy the partition name as is. */
    if (hash_desc.partition_name_len >= AVB_PART_NAME_MAX_SIZE) {
      avb_error("Partition name does not fit.\n");
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
      goto out;
    }
    avb_memcpy(part_name, desc_partition_name, hash_desc.partition_name_len);
    part_name[hash_desc.partition_name_len] = '\0';
  } else if (hash_desc.digest_len == 0 && avb_strlen(ab_suffix) != 0) {
    /* No ab_suffix allowed for partitions without a digest in the descriptor
     * because these partitions hold data unique to this device and are not
     * updated using an A/B scheme.
     */
    avb_error("Cannot use A/B with a persistent digest.\n");
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  } else {
    /* Add ab_suffix to the partition name. */
    if (!avb_str_concat(part_name,
                        sizeof part_name,
                        (const char*)desc_partition_name,
                        hash_desc.partition_name_len,
                        ab_suffix,
                        avb_strlen(ab_suffix))) {
      avb_error("Partition name and suffix does not fit.\n");
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
      goto out;
    }
  }
  /* If we're allowing verification errors then hash_desc.image_size
   * may no longer match what's in the partition... so in this case
   * just load the entire partition.
   *
   * For example, this can happen if a developer does 'fastboot flash
   * boot /path/to/new/and/bigger/boot.img'. We want this to work
   * since it's such a common workflow.
   */
  image_size = hash_desc.image_size;
  if (allow_verification_error) {
    io_ret = ops->get_size_of_partition(ops, part_name, &image_size);
    if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto out;
    } else if (io_ret != AVB_IO_RESULT_OK) {
      avb_errorv(part_name, ": Error determining partition size.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
      goto out;
    }
    avb_debugv(part_name, ": Loading entire partition.\n", NULL);
  }
  ret = load_full_partition(
      ops, part_name, image_size, &image_buf, &image_preloaded);
  if (ret != AVB_SLOT_VERIFY_RESULT_OK) {
    goto out;
  }
  // Although only one of the type might be used, we have to defined the
  // structure here so that they would live outside the 'if/else' scope to be
  // used later.
  AvbSHA256Ctx sha256_ctx;
  AvbSHA512Ctx sha512_ctx;
  size_t image_size_to_hash = hash_desc.image_size;
  // If we allow verification error and the whole partition is smaller than
  // image size in hash descriptor, we just hash the whole partition.
  if (image_size_to_hash > image_size) {
    image_size_to_hash = image_size;
  }
  if (avb_strcmp((const char*)hash_desc.hash_algorithm, "sha256") == 0) {
    avb_sha256_init(&sha256_ctx);
    avb_sha256_update(&sha256_ctx, desc_salt, hash_desc.salt_len);
    avb_sha256_update(&sha256_ctx, image_buf, image_size_to_hash);
    digest = avb_sha256_final(&sha256_ctx);
    digest_len = AVB_SHA256_DIGEST_SIZE;
  } else if (avb_strcmp((const char*)hash_desc.hash_algorithm, "sha512") == 0) {
    avb_sha512_init(&sha512_ctx);
    avb_sha512_update(&sha512_ctx, desc_salt, hash_desc.salt_len);
    avb_sha512_update(&sha512_ctx, image_buf, image_size_to_hash);
    digest = avb_sha512_final(&sha512_ctx);
    digest_len = AVB_SHA512_DIGEST_SIZE;
  } else {
    avb_errorv(part_name, ": Unsupported hash algorithm.\n", NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  if (hash_desc.digest_len == 0) {
    /* Expect a match to a persistent digest. */
    avb_debugv(part_name, ": No digest, using persistent digest.\n", NULL);
    expected_digest_len = digest_len;
    expected_digest = expected_digest_buf;
    avb_assert(expected_digest_len <= sizeof(expected_digest_buf));
    /* Pass |digest| as the |initial_digest| so devices not yet initialized get
     * initialized to the current partition digest.
     */
    ret = read_persistent_digest(
        ops, part_name, digest_len, digest, expected_digest_buf);
    if (ret != AVB_SLOT_VERIFY_RESULT_OK) {
      goto out;
    }
  } else {
    /* Expect a match to the digest in the descriptor. */
    expected_digest_len = hash_desc.digest_len;
    expected_digest = desc_digest;
  }
  if (digest_len != expected_digest_len) {
    avb_errorv(
        part_name, ": Digest in descriptor not of expected size.\n", NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  if (avb_safe_memcmp(digest, expected_digest, digest_len) != 0) {
    avb_errorv(part_name,
               ": Hash of data does not match digest in descriptor.\n",
               NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_VERIFICATION;
    goto out;
  }
  ret = AVB_SLOT_VERIFY_RESULT_OK;
out:
  /* If it worked and something was loaded, copy to slot_data. */
  if ((ret == AVB_SLOT_VERIFY_RESULT_OK || result_should_continue(ret)) &&
      image_buf != NULL) {
    AvbPartitionData* loaded_partition;
    if (slot_data->num_loaded_partitions == MAX_NUMBER_OF_LOADED_PARTITIONS) {
      avb_errorv(part_name, ": Too many loaded partitions.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto fail;
    }
    loaded_partition =
        &slot_data->loaded_partitions[slot_data->num_loaded_partitions++];
    loaded_partition->partition_name = avb_strdup(found);
    loaded_partition->data_size = image_size;
    loaded_partition->data = image_buf;
    loaded_partition->preloaded = image_preloaded;
    image_buf = NULL;
  }
fail:
  if (image_buf != NULL && !image_preloaded) {
    avb_free(image_buf);
  }
  return ret;
}
static AvbSlotVerifyResult load_requested_partitions(
    AvbOps* ops,
    const char* const* requested_partitions,
    const char* ab_suffix,
    AvbSlotVerifyData* slot_data) {
  AvbSlotVerifyResult ret;
  uint8_t* image_buf = NULL;
  bool image_preloaded = false;
  size_t n;
  for (n = 0; requested_partitions[n] != NULL; n++) {
    char part_name[AVB_PART_NAME_MAX_SIZE];
    AvbIOResult io_ret;
    uint64_t image_size;
    AvbPartitionData* loaded_partition;
    if (!avb_str_concat(part_name,
                        sizeof part_name,
                        requested_partitions[n],
                        avb_strlen(requested_partitions[n]),
                        ab_suffix,
                        avb_strlen(ab_suffix))) {
      avb_error("Partition name and suffix does not fit.\n");
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
      goto out;
    }
    io_ret = ops->get_size_of_partition(ops, part_name, &image_size);
    if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto out;
    } else if (io_ret != AVB_IO_RESULT_OK) {
      avb_errorv(part_name, ": Error determining partition size.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
      goto out;
    }
    avb_debugv(part_name, ": Loading entire partition.\n", NULL);
    ret = load_full_partition(
        ops, part_name, image_size, &image_buf, &image_preloaded);
    if (ret != AVB_SLOT_VERIFY_RESULT_OK) {
      goto out;
    }
    /* Move to slot_data. */
    if (slot_data->num_loaded_partitions == MAX_NUMBER_OF_LOADED_PARTITIONS) {
      avb_errorv(part_name, ": Too many loaded partitions.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto out;
    }
    loaded_partition =
        &slot_data->loaded_partitions[slot_data->num_loaded_partitions++];
    loaded_partition->partition_name = avb_strdup(requested_partitions[n]);
    if (loaded_partition->partition_name == NULL) {
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto out;
    }
    loaded_partition->data_size = image_size;
    loaded_partition->data = image_buf; /* Transferring the owner. */
    loaded_partition->preloaded = image_preloaded;
    image_buf = NULL;
    image_preloaded = false;
  }
  ret = AVB_SLOT_VERIFY_RESULT_OK;
out:
  /* Free the current buffer if any. */
  if (image_buf != NULL && !image_preloaded) {
    avb_free(image_buf);
  }
  /* Buffers that are already saved in slot_data will be handled by the caller
   * even on failure. */
  return ret;
}
static AvbSlotVerifyResult load_and_verify_vbmeta(
    AvbOps* ops,
    const char* const* requested_partitions,
    const char* ab_suffix,
    AvbSlotVerifyFlags flags,
    bool allow_verification_error,
    AvbVBMetaImageFlags toplevel_vbmeta_flags,
    uint32_t rollback_index_location,
    const char* partition_name,
    size_t partition_name_len,
    const uint8_t* expected_public_key,
    size_t expected_public_key_length,
    AvbSlotVerifyData* slot_data,
    AvbAlgorithmType* out_algorithm_type,
    AvbCmdlineSubstList* out_additional_cmdline_subst) {
  char full_partition_name[AVB_PART_NAME_MAX_SIZE];
  AvbSlotVerifyResult ret;
  AvbIOResult io_ret;
  uint64_t vbmeta_offset;
  size_t vbmeta_size;
  uint8_t* vbmeta_buf = NULL;
  size_t vbmeta_num_read;
  AvbVBMetaVerifyResult vbmeta_ret;
  const uint8_t* pk_data;
  size_t pk_len;
  AvbVBMetaImageHeader vbmeta_header;
  uint64_t stored_rollback_index;
  const AvbDescriptor** descriptors = NULL;
  size_t num_descriptors;
  size_t n;
  bool is_main_vbmeta;
  bool look_for_vbmeta_footer;
  AvbVBMetaData* vbmeta_image_data = NULL;
  ret = AVB_SLOT_VERIFY_RESULT_OK;
  avb_assert(slot_data != NULL);
  /* Since we allow top-level vbmeta in 'boot', use
   * rollback_index_location to determine whether we're the main
   * vbmeta struct.
   */
  is_main_vbmeta = false;
  if (rollback_index_location == 0) {
    if ((flags & AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION) == 0) {
      is_main_vbmeta = true;
    }
  }
  /* Don't use footers for vbmeta partitions ('vbmeta' or
   * 'vbmeta_<partition_name>').
   */
  look_for_vbmeta_footer = true;
  if (avb_strncmp(partition_name, "vbmeta", avb_strlen("vbmeta")) == 0) {
    look_for_vbmeta_footer = false;
  }
  if (!avb_validate_utf8((const uint8_t*)partition_name, partition_name_len)) {
    avb_error("Partition name is not valid UTF-8.\n");
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  /* Construct full partition name e.g. system_a. */
  if (!avb_str_concat(full_partition_name,
                      sizeof full_partition_name,
                      partition_name,
                      partition_name_len,
                      ab_suffix,
                      avb_strlen(ab_suffix))) {
    avb_error("Partition name and suffix does not fit.\n");
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  /* If we're loading from the main vbmeta partition, the vbmeta struct is in
   * the beginning. Otherwise we may have to locate it via a footer... if no
   * footer is found, we look in the beginning to support e.g. vbmeta_<org>
   * partitions holding data for e.g. super partitions (b/80195851 for
   * rationale).
   */
  vbmeta_offset = 0;
  vbmeta_size = VBMETA_MAX_SIZE;
  if (look_for_vbmeta_footer) {
    uint8_t footer_buf[AVB_FOOTER_SIZE];
    size_t footer_num_read;
    AvbFooter footer;
    io_ret = ops->read_from_partition(ops,
                                      full_partition_name,
                                      -AVB_FOOTER_SIZE,
                                      AVB_FOOTER_SIZE,
                                      footer_buf,
                                      &footer_num_read);
    if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto out;
    } else if (io_ret != AVB_IO_RESULT_OK) {
      avb_errorv(full_partition_name, ": Error loading footer.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
      goto out;
    }
    avb_assert(footer_num_read == AVB_FOOTER_SIZE);
    if (!avb_footer_validate_and_byteswap((const AvbFooter*)footer_buf,
                                          &footer)) {
      avb_debugv(full_partition_name, ": No footer detected.\n", NULL);
    } else {
      /* Basic footer sanity check since the data is untrusted. */
      if (footer.vbmeta_size > VBMETA_MAX_SIZE) {
        avb_errorv(
            full_partition_name, ": Invalid vbmeta size in footer.\n", NULL);
      } else {
        vbmeta_offset = footer.vbmeta_offset;
        vbmeta_size = footer.vbmeta_size;
      }
    }
  }
  vbmeta_buf = avb_malloc(vbmeta_size);
  if (vbmeta_buf == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto out;
  }
  if (vbmeta_offset != 0) {
    avb_debugv("Loading vbmeta struct in footer from partition '",
               full_partition_name,
               "'.\n",
               NULL);
  } else {
    avb_debugv("Loading vbmeta struct from partition '",
               full_partition_name,
               "'.\n",
               NULL);
  }
  io_ret = ops->read_from_partition(ops,
                                    full_partition_name,
                                    vbmeta_offset,
                                    vbmeta_size,
                                    vbmeta_buf,
                                    &vbmeta_num_read);
  if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto out;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    /* If we're looking for 'vbmeta' but there is no such partition,
     * go try to get it from the boot partition instead.
     */
    if (is_main_vbmeta && io_ret == AVB_IO_RESULT_ERROR_NO_SUCH_PARTITION &&
        !look_for_vbmeta_footer) {
      avb_debugv(full_partition_name,
                 ": No such partition. Trying 'boot' instead.\n",
                 NULL);
      ret = load_and_verify_vbmeta(ops,
                                   requested_partitions,
                                   ab_suffix,
                                   flags,
                                   allow_verification_error,
                                   0 /* toplevel_vbmeta_flags */,
                                   0 /* rollback_index_location */,
                                   "boot",
                                   avb_strlen("boot"),
                                   NULL /* expected_public_key */,
                                   0 /* expected_public_key_length */,
                                   slot_data,
                                   out_algorithm_type,
                                   out_additional_cmdline_subst);
      goto out;
    } else {
      avb_errorv(full_partition_name, ": Error loading vbmeta data.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
      goto out;
    }
  }
  avb_assert(vbmeta_num_read <= vbmeta_size);
  /* Check if the image is properly signed and get the public key used
   * to sign the image.
   */
  vbmeta_ret =
      avb_vbmeta_image_verify(vbmeta_buf, vbmeta_num_read, &pk_data, &pk_len);
  switch (vbmeta_ret) {
    case AVB_VBMETA_VERIFY_RESULT_OK:
      avb_assert(pk_data != NULL && pk_len > 0);
      break;
    case AVB_VBMETA_VERIFY_RESULT_OK_NOT_SIGNED:
    case AVB_VBMETA_VERIFY_RESULT_HASH_MISMATCH:
    case AVB_VBMETA_VERIFY_RESULT_SIGNATURE_MISMATCH:
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_VERIFICATION;
      avb_errorv(full_partition_name,
                 ": Error verifying vbmeta image: ",
                 avb_vbmeta_verify_result_to_string(vbmeta_ret),
                 "\n",
                 NULL);
      if (!allow_verification_error) {
        goto out;
      }
      break;
    case AVB_VBMETA_VERIFY_RESULT_INVALID_VBMETA_HEADER:
      /* No way to continue this case. */
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
      avb_errorv(full_partition_name,
                 ": Error verifying vbmeta image: invalid vbmeta header\n",
                 NULL);
      goto out;
    case AVB_VBMETA_VERIFY_RESULT_UNSUPPORTED_VERSION:
      /* No way to continue this case. */
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_UNSUPPORTED_VERSION;
      avb_errorv(full_partition_name,
                 ": Error verifying vbmeta image: unsupported AVB version\n",
                 NULL);
      goto out;
  }
  /* Byteswap the header. */
  avb_vbmeta_image_header_to_host_byte_order((AvbVBMetaImageHeader*)vbmeta_buf,
                                             &vbmeta_header);
  /* If we're the toplevel, assign flags so they'll be passed down. */
  if (is_main_vbmeta) {
    toplevel_vbmeta_flags = (AvbVBMetaImageFlags)vbmeta_header.flags;
  } else {
    if (vbmeta_header.flags != 0) {
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
      avb_errorv(full_partition_name,
                 ": chained vbmeta image has non-zero flags\n",
                 NULL);
      goto out;
    }
  }
  uint32_t rollback_index_location_to_use = rollback_index_location;
  if (is_main_vbmeta) {
    rollback_index_location_to_use = vbmeta_header.rollback_index_location;
  }
  /* Check if key used to make signature matches what is expected. */
  if (pk_data != NULL) {
    if (expected_public_key != NULL) {
      avb_assert(!is_main_vbmeta);
      if (expected_public_key_length != pk_len ||
          avb_safe_memcmp(expected_public_key, pk_data, pk_len) != 0) {
        avb_errorv(full_partition_name,
                   ": Public key used to sign data does not match key in chain "
                   "partition descriptor.\n",
                   NULL);
        ret = AVB_SLOT_VERIFY_RESULT_ERROR_PUBLIC_KEY_REJECTED;
        if (!allow_verification_error) {
          goto out;
        }
      }
    } else {
      bool key_is_trusted = false;
      const uint8_t* pk_metadata = NULL;
      size_t pk_metadata_len = 0;
      if (vbmeta_header.public_key_metadata_size > 0) {
        pk_metadata = vbmeta_buf + sizeof(AvbVBMetaImageHeader) +
                      vbmeta_header.authentication_data_block_size +
                      vbmeta_header.public_key_metadata_offset;
        pk_metadata_len = vbmeta_header.public_key_metadata_size;
      }
      // If we're not using a vbmeta partition, need to use another AvbOps...
      if (flags & AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION) {
        io_ret = ops->validate_public_key_for_partition(
            ops,
            full_partition_name,
            pk_data,
            pk_len,
            pk_metadata,
            pk_metadata_len,
            &key_is_trusted,
            &rollback_index_location_to_use);
      } else {
        avb_assert(is_main_vbmeta);
        io_ret = ops->validate_vbmeta_public_key(ops,
                                                 pk_data,
                                                 pk_len,
                                                 pk_metadata,
                                                 pk_metadata_len,
                                                 &key_is_trusted);
      }
      if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
        ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
        goto out;
      } else if (io_ret != AVB_IO_RESULT_OK) {
        avb_errorv(full_partition_name,
                   ": Error while checking public key used to sign data.\n",
                   NULL);
        ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
        goto out;
      }
      if (!key_is_trusted) {
        avb_errorv(full_partition_name,
                   ": Public key used to sign data rejected.\n",
                   NULL);
        ret = AVB_SLOT_VERIFY_RESULT_ERROR_PUBLIC_KEY_REJECTED;
        if (!allow_verification_error) {
          goto out;
        }
      }
    }
  }
  /* Check rollback index. */
  io_ret = ops->read_rollback_index(
      ops, rollback_index_location_to_use, &stored_rollback_index);
  if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto out;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    avb_errorv(full_partition_name,
               ": Error getting rollback index for location.\n",
               NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
    goto out;
  }
  if (vbmeta_header.rollback_index < stored_rollback_index) {
    avb_errorv(
        full_partition_name,
        ": Image rollback index is less than the stored rollback index.\n",
        NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_ROLLBACK_INDEX;
    if (!allow_verification_error) {
      goto out;
    }
  }
  /* Copy vbmeta to vbmeta_images before recursing. */
  if (is_main_vbmeta) {
    avb_assert(slot_data->num_vbmeta_images == 0);
  } else {
    if (!(flags & AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION)) {
      avb_assert(slot_data->num_vbmeta_images > 0);
    }
  }
  if (slot_data->num_vbmeta_images == MAX_NUMBER_OF_VBMETA_IMAGES) {
    avb_errorv(full_partition_name, ": Too many vbmeta images.\n", NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto out;
  }
  vbmeta_image_data = &slot_data->vbmeta_images[slot_data->num_vbmeta_images++];
  vbmeta_image_data->partition_name = avb_strdup(partition_name);
  vbmeta_image_data->vbmeta_data = vbmeta_buf;
  /* Note that |vbmeta_buf| is actually |vbmeta_num_read| bytes long
   * and this includes data past the end of the image. Pass the
   * actual size of the vbmeta image. Also, no need to use
   * avb_safe_add() since the header has already been verified.
   */
  vbmeta_image_data->vbmeta_size =
      sizeof(AvbVBMetaImageHeader) +
      vbmeta_header.authentication_data_block_size +
      vbmeta_header.auxiliary_data_block_size;
  vbmeta_image_data->verify_result = vbmeta_ret;
  /* If verification has been disabled by setting a bit in the image,
   * we're done... except that we need to load the entirety of the
   * requested partitions.
   */
  if (vbmeta_header.flags & AVB_VBMETA_IMAGE_FLAGS_VERIFICATION_DISABLED) {
    AvbSlotVerifyResult sub_ret;
    avb_debugv(
        full_partition_name, ": VERIFICATION_DISABLED bit is set.\n", NULL);
    /* If load_requested_partitions() fail it is always a fatal
     * failure (e.g. ERROR_INVALID_ARGUMENT, ERROR_OOM, etc.) rather
     * than recoverable (e.g. one where result_should_continue()
     * returns true) and we want to convey that error.
     */
    sub_ret = load_requested_partitions(
        ops, requested_partitions, ab_suffix, slot_data);
    if (sub_ret != AVB_SLOT_VERIFY_RESULT_OK) {
      ret = sub_ret;
    }
    goto out;
  }
  /* Now go through all descriptors and take the appropriate action:
   *
   * - hash descriptor: Load data from partition, calculate hash, and
   *   checks that it matches what's in the hash descriptor.
   *
   * - hashtree descriptor: Do nothing since verification happens
   *   on-the-fly from within the OS. (Unless the descriptor uses a
   *   persistent digest, in which case we need to find it).
   *
   * - chained partition descriptor: Load the footer, load the vbmeta
   *   image, verify vbmeta image (includes rollback checks, hash
   *   checks, bail on chained partitions).
   */
  descriptors =
      avb_descriptor_get_all(vbmeta_buf, vbmeta_num_read, &num_descriptors);
  for (n = 0; n < num_descriptors; n++) {
    AvbDescriptor desc;
    if (!avb_descriptor_validate_and_byteswap(descriptors[n], &desc)) {
      avb_errorv(full_partition_name, ": Descriptor is invalid.\n", NULL);
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
      goto out;
    }
    switch (desc.tag) {
      case AVB_DESCRIPTOR_TAG_HASH: {
        AvbSlotVerifyResult sub_ret;
        sub_ret = load_and_verify_hash_partition(ops,
                                                 requested_partitions,
                                                 ab_suffix,
                                                 allow_verification_error,
                                                 descriptors[n],
                                                 slot_data);
        if (sub_ret != AVB_SLOT_VERIFY_RESULT_OK) {
          ret = sub_ret;
          if (!allow_verification_error || !result_should_continue(ret)) {
            goto out;
          }
        }
      } break;
      case AVB_DESCRIPTOR_TAG_CHAIN_PARTITION: {
        AvbSlotVerifyResult sub_ret;
        AvbChainPartitionDescriptor chain_desc;
        const uint8_t* chain_partition_name;
        const uint8_t* chain_public_key;
        /* Only allow CHAIN_PARTITION descriptors in the main vbmeta image. */
        if (!is_main_vbmeta) {
          avb_errorv(full_partition_name,
                     ": Encountered chain descriptor not in main image.\n",
                     NULL);
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
          goto out;
        }
        if (!avb_chain_partition_descriptor_validate_and_byteswap(
                (AvbChainPartitionDescriptor*)descriptors[n], &chain_desc)) {
          avb_errorv(full_partition_name,
                     ": Chain partition descriptor is invalid.\n",
                     NULL);
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
          goto out;
        }
        if (chain_desc.rollback_index_location == 0) {
          avb_errorv(full_partition_name,
                     ": Chain partition has invalid "
                     "rollback_index_location field.\n",
                     NULL);
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
          goto out;
        }
        chain_partition_name = ((const uint8_t*)descriptors[n]) +
                               sizeof(AvbChainPartitionDescriptor);
        chain_public_key = chain_partition_name + chain_desc.partition_name_len;
        sub_ret =
            load_and_verify_vbmeta(ops,
                                   requested_partitions,
                                   ab_suffix,
                                   flags,
                                   allow_verification_error,
                                   toplevel_vbmeta_flags,
                                   chain_desc.rollback_index_location,
                                   (const char*)chain_partition_name,
                                   chain_desc.partition_name_len,
                                   chain_public_key,
                                   chain_desc.public_key_len,
                                   slot_data,
                                   NULL, /* out_algorithm_type */
                                   NULL /* out_additional_cmdline_subst */);
        if (sub_ret != AVB_SLOT_VERIFY_RESULT_OK) {
          ret = sub_ret;
          if (!result_should_continue(ret)) {
            goto out;
          }
        }
      } break;
      case AVB_DESCRIPTOR_TAG_KERNEL_CMDLINE: {
        const uint8_t* kernel_cmdline;
        AvbKernelCmdlineDescriptor kernel_cmdline_desc;
        bool apply_cmdline;
        if (!avb_kernel_cmdline_descriptor_validate_and_byteswap(
                (AvbKernelCmdlineDescriptor*)descriptors[n],
                &kernel_cmdline_desc)) {
          avb_errorv(full_partition_name,
                     ": Kernel cmdline descriptor is invalid.\n",
                     NULL);
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
          goto out;
        }
        kernel_cmdline = ((const uint8_t*)descriptors[n]) +
                         sizeof(AvbKernelCmdlineDescriptor);
        if (!avb_validate_utf8(kernel_cmdline,
                               kernel_cmdline_desc.kernel_cmdline_length)) {
          avb_errorv(full_partition_name,
                     ": Kernel cmdline is not valid UTF-8.\n",
                     NULL);
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
          goto out;
        }
        /* Compare the flags for top-level VBMeta struct with flags in
         * the command-line descriptor so command-line snippets only
         * intended for a certain mode (dm-verity enabled/disabled)
         * are skipped if applicable.
         */
        apply_cmdline = true;
        if (toplevel_vbmeta_flags & AVB_VBMETA_IMAGE_FLAGS_HASHTREE_DISABLED) {
          if (kernel_cmdline_desc.flags &
              AVB_KERNEL_CMDLINE_FLAGS_USE_ONLY_IF_HASHTREE_NOT_DISABLED) {
            apply_cmdline = false;
          }
        } else {
          if (kernel_cmdline_desc.flags &
              AVB_KERNEL_CMDLINE_FLAGS_USE_ONLY_IF_HASHTREE_DISABLED) {
            apply_cmdline = false;
          }
        }
        if (apply_cmdline) {
          if (slot_data->cmdline == NULL) {
            slot_data->cmdline =
                avb_calloc(kernel_cmdline_desc.kernel_cmdline_length + 1);
            if (slot_data->cmdline == NULL) {
              ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
              goto out;
            }
            avb_memcpy(slot_data->cmdline,
                       kernel_cmdline,
                       kernel_cmdline_desc.kernel_cmdline_length);
          } else {
            /* new cmdline is: <existing_cmdline> + ' ' + <newcmdline> + '\0' */
            size_t orig_size = avb_strlen(slot_data->cmdline);
            size_t new_size =
                orig_size + 1 + kernel_cmdline_desc.kernel_cmdline_length + 1;
            char* new_cmdline = avb_calloc(new_size);
            if (new_cmdline == NULL) {
              ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
              goto out;
            }
            avb_memcpy(new_cmdline, slot_data->cmdline, orig_size);
            new_cmdline[orig_size] = ' ';
            avb_memcpy(new_cmdline + orig_size + 1,
                       kernel_cmdline,
                       kernel_cmdline_desc.kernel_cmdline_length);
            avb_free(slot_data->cmdline);
            slot_data->cmdline = new_cmdline;
          }
        }
      } break;
      case AVB_DESCRIPTOR_TAG_HASHTREE: {
        AvbHashtreeDescriptor hashtree_desc;
        if (!avb_hashtree_descriptor_validate_and_byteswap(
                (AvbHashtreeDescriptor*)descriptors[n], &hashtree_desc)) {
          avb_errorv(
              full_partition_name, ": Hashtree descriptor is invalid.\n", NULL);
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
          goto out;
        }
        /* We only need to continue when there is no digest in the descriptor.
         * This is because the only processing here is to find the digest and
         * make it available on the kernel command line.
         */
        if (hashtree_desc.root_digest_len == 0) {
          char part_name[AVB_PART_NAME_MAX_SIZE];
          size_t digest_len = 0;
          uint8_t digest_buf[AVB_SHA512_DIGEST_SIZE];
          const uint8_t* desc_partition_name =
              ((const uint8_t*)descriptors[n]) + sizeof(AvbHashtreeDescriptor);
          if (!avb_validate_utf8(desc_partition_name,
                                 hashtree_desc.partition_name_len)) {
            avb_error("Partition name is not valid UTF-8.\n");
            ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
            goto out;
          }
          /* No ab_suffix for partitions without a digest in the descriptor
           * because these partitions hold data unique to this device and are
           * not updated using an A/B scheme.
           */
          if ((hashtree_desc.flags &
               AVB_HASHTREE_DESCRIPTOR_FLAGS_DO_NOT_USE_AB) == 0 &&
              avb_strlen(ab_suffix) != 0) {
            avb_error("Cannot use A/B with a persistent root digest.\n");
            ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
            goto out;
          }
          if (hashtree_desc.partition_name_len >= AVB_PART_NAME_MAX_SIZE) {
            avb_error("Partition name does not fit.\n");
            ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
            goto out;
          }
          avb_memcpy(
              part_name, desc_partition_name, hashtree_desc.partition_name_len);
          part_name[hashtree_desc.partition_name_len] = '\0';
          /* Determine the expected digest size from the hash algorithm. */
          if (avb_strcmp((const char*)hashtree_desc.hash_algorithm, "sha1") ==
              0) {
            digest_len = AVB_SHA1_DIGEST_SIZE;
          } else if (avb_strcmp((const char*)hashtree_desc.hash_algorithm,
                                "sha256") == 0) {
            digest_len = AVB_SHA256_DIGEST_SIZE;
          } else if (avb_strcmp((const char*)hashtree_desc.hash_algorithm,
                                "sha512") == 0) {
            digest_len = AVB_SHA512_DIGEST_SIZE;
          } else {
            avb_errorv(part_name, ": Unsupported hash algorithm.\n", NULL);
            ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
            goto out;
          }
          ret = read_persistent_digest(ops,
                                       part_name,
                                       digest_len,
                                       NULL /* initial_digest */,
                                       digest_buf);
          if (ret != AVB_SLOT_VERIFY_RESULT_OK) {
            goto out;
          }
          if (out_additional_cmdline_subst) {
            ret =
                avb_add_root_digest_substitution(part_name,
                                                 digest_buf,
                                                 digest_len,
                                                 out_additional_cmdline_subst);
            if (ret != AVB_SLOT_VERIFY_RESULT_OK) {
              goto out;
            }
          }
        }
      } break;
      case AVB_DESCRIPTOR_TAG_PROPERTY:
        /* Do nothing. */
        break;
    }
  }
  if (rollback_index_location_to_use >=
      AVB_MAX_NUMBER_OF_ROLLBACK_INDEX_LOCATIONS) {
    avb_errorv(
        full_partition_name, ": Invalid rollback_index_location.\n", NULL);
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA;
    goto out;
  }
  slot_data->rollback_indexes[rollback_index_location_to_use] =
      vbmeta_header.rollback_index;
  if (out_algorithm_type != NULL) {
    *out_algorithm_type = (AvbAlgorithmType)vbmeta_header.algorithm_type;
  }
out:
  /* If |vbmeta_image_data| isn't NULL it means that it adopted
   * |vbmeta_buf| so in that case don't free it here.
   */
  if (vbmeta_image_data == NULL) {
    if (vbmeta_buf != NULL) {
      avb_free(vbmeta_buf);
    }
  }
  if (descriptors != NULL) {
    avb_free(descriptors);
  }
  return ret;
}
static AvbIOResult avb_manage_hashtree_error_mode(
    AvbOps* ops,
    AvbSlotVerifyFlags flags,
    AvbSlotVerifyData* data,
    AvbHashtreeErrorMode* out_hashtree_error_mode) {
  AvbHashtreeErrorMode ret = AVB_HASHTREE_ERROR_MODE_RESTART;
  AvbIOResult io_ret = AVB_IO_RESULT_OK;
  uint8_t vbmeta_digest_sha256[AVB_SHA256_DIGEST_SIZE];
  uint8_t stored_vbmeta_digest_sha256[AVB_SHA256_DIGEST_SIZE];
  size_t num_bytes_read;
  avb_assert(out_hashtree_error_mode != NULL);
  avb_assert(ops->read_persistent_value != NULL);
  avb_assert(ops->write_persistent_value != NULL);
  // If we're rebooting because of dm-verity corruption, make a note of
  // the vbmeta hash so we can stay in 'eio' mode until things change.
  if (flags & AVB_SLOT_VERIFY_FLAGS_RESTART_CAUSED_BY_HASHTREE_CORRUPTION) {
    avb_debug(
        "Rebooting because of dm-verity corruption - "
        "recording OS instance and using 'eio' mode.\n");
    avb_slot_verify_data_calculate_vbmeta_digest(
        data, AVB_DIGEST_TYPE_SHA256, vbmeta_digest_sha256);
    io_ret = ops->write_persistent_value(ops,
                                         AVB_NPV_MANAGED_VERITY_MODE,
                                         AVB_SHA256_DIGEST_SIZE,
                                         vbmeta_digest_sha256);
    if (io_ret != AVB_IO_RESULT_OK) {
      avb_error("Error writing to " AVB_NPV_MANAGED_VERITY_MODE ".\n");
      goto out;
    }
    ret = AVB_HASHTREE_ERROR_MODE_EIO;
    io_ret = AVB_IO_RESULT_OK;
    goto out;
  }
  // See if we're in 'eio' mode.
  io_ret = ops->read_persistent_value(ops,
                                      AVB_NPV_MANAGED_VERITY_MODE,
                                      AVB_SHA256_DIGEST_SIZE,
                                      stored_vbmeta_digest_sha256,
                                      &num_bytes_read);
  if (io_ret == AVB_IO_RESULT_ERROR_NO_SUCH_VALUE ||
      (io_ret == AVB_IO_RESULT_OK && num_bytes_read == 0)) {
    // This is the usual case ('eio' mode not set).
    avb_debug("No dm-verity corruption - using in 'restart' mode.\n");
    ret = AVB_HASHTREE_ERROR_MODE_RESTART;
    io_ret = AVB_IO_RESULT_OK;
    goto out;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    avb_error("Error reading from " AVB_NPV_MANAGED_VERITY_MODE ".\n");
    goto out;
  }
  if (num_bytes_read != AVB_SHA256_DIGEST_SIZE) {
    avb_error(
        "Unexpected number of bytes read from " AVB_NPV_MANAGED_VERITY_MODE
        ".\n");
    io_ret = AVB_IO_RESULT_ERROR_IO;
    goto out;
  }
  // OK, so we're currently in 'eio' mode and the vbmeta digest of the OS
  // that caused this is in |stored_vbmeta_digest_sha256| ... now see if
  // the OS we're dealing with now is the same.
  avb_slot_verify_data_calculate_vbmeta_digest(
      data, AVB_DIGEST_TYPE_SHA256, vbmeta_digest_sha256);
  if (avb_memcmp(vbmeta_digest_sha256,
                 stored_vbmeta_digest_sha256,
                 AVB_SHA256_DIGEST_SIZE) == 0) {
    // It's the same so we're still in 'eio' mode.
    avb_debug("Same OS instance detected - staying in 'eio' mode.\n");
    ret = AVB_HASHTREE_ERROR_MODE_EIO;
    io_ret = AVB_IO_RESULT_OK;
  } else {
    // It did change!
    avb_debug(
        "New OS instance detected - changing from 'eio' to 'restart' mode.\n");
    io_ret =
        ops->write_persistent_value(ops,
                                    AVB_NPV_MANAGED_VERITY_MODE,
                                    0,  // This clears the persistent property.
                                    vbmeta_digest_sha256);
    if (io_ret != AVB_IO_RESULT_OK) {
      avb_error("Error clearing " AVB_NPV_MANAGED_VERITY_MODE ".\n");
      goto out;
    }
    ret = AVB_HASHTREE_ERROR_MODE_RESTART;
    io_ret = AVB_IO_RESULT_OK;
  }
out:
  *out_hashtree_error_mode = ret;
  return io_ret;
}
static bool has_system_partition(AvbOps* ops, const char* ab_suffix) {
  char part_name[AVB_PART_NAME_MAX_SIZE];
  char* system_part_name = "system";
  char guid_buf[37];
  AvbIOResult io_ret;
  if (!avb_str_concat(part_name,
                      sizeof part_name,
                      system_part_name,
                      avb_strlen(system_part_name),
                      ab_suffix,
                      avb_strlen(ab_suffix))) {
    avb_error("System partition name and suffix does not fit.\n");
    return false;
  }
  io_ret = ops->get_unique_guid_for_partition(
      ops, part_name, guid_buf, sizeof guid_buf);
  if (io_ret == AVB_IO_RESULT_ERROR_NO_SUCH_PARTITION) {
    avb_debug("No system partition.\n");
    return false;
  } else if (io_ret != AVB_IO_RESULT_OK) {
    avb_error("Error getting unique GUID for system partition.\n");
    return false;
  }
  return true;
}
AvbSlotVerifyResult avb_slot_verify(AvbOps* ops,
                                    const char* const* requested_partitions,
                                    const char* ab_suffix,
                                    AvbSlotVerifyFlags flags,
                                    AvbHashtreeErrorMode hashtree_error_mode,
                                    AvbSlotVerifyData** out_data) {
  AvbSlotVerifyResult ret;
  AvbSlotVerifyData* slot_data = NULL;
  AvbAlgorithmType algorithm_type = AVB_ALGORITHM_TYPE_NONE;
  bool using_boot_for_vbmeta = false;
  AvbVBMetaImageHeader toplevel_vbmeta;
  bool allow_verification_error =
      (flags & AVB_SLOT_VERIFY_FLAGS_ALLOW_VERIFICATION_ERROR);
  AvbCmdlineSubstList* additional_cmdline_subst = NULL;
  /* Fail early if we're missing the AvbOps needed for slot verification. */
  avb_assert(ops->read_is_device_unlocked != NULL);
  avb_assert(ops->read_from_partition != NULL);
  avb_assert(ops->get_size_of_partition != NULL);
  avb_assert(ops->read_rollback_index != NULL);
  avb_assert(ops->get_unique_guid_for_partition != NULL);
  if (out_data != NULL) {
    *out_data = NULL;
  }
  /* Allowing dm-verity errors defeats the purpose of verified boot so
   * only allow this if set up to allow verification errors
   * (e.g. typically only UNLOCKED mode).
   */
  if (hashtree_error_mode == AVB_HASHTREE_ERROR_MODE_LOGGING &&
      !allow_verification_error) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_ARGUMENT;
    goto fail;
  }
  /* Make sure passed-in AvbOps support persistent values if
   * asking for libavb to manage verity state.
   */
  if (hashtree_error_mode == AVB_HASHTREE_ERROR_MODE_MANAGED_RESTART_AND_EIO) {
    if (ops->read_persistent_value == NULL ||
        ops->write_persistent_value == NULL) {
      avb_error(
          "Persistent values required for "
          "AVB_HASHTREE_ERROR_MODE_MANAGED_RESTART_AND_EIO "
          "but are not implemented in given AvbOps.\n");
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_ARGUMENT;
      goto fail;
    }
  }
  /* Make sure passed-in AvbOps support verifying public keys and getting
   * rollback index location if not using a vbmeta partition.
   */
  if (flags & AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION) {
    if (ops->validate_public_key_for_partition == NULL) {
      avb_error(
          "AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION was passed but the "
          "validate_public_key_for_partition() operation isn't implemented.\n");
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_ARGUMENT;
      goto fail;
    }
  } else {
    avb_assert(ops->validate_vbmeta_public_key != NULL);
  }
  slot_data = avb_calloc(sizeof(AvbSlotVerifyData));
  if (slot_data == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto fail;
  }
  slot_data->vbmeta_images =
      avb_calloc(sizeof(AvbVBMetaData) * MAX_NUMBER_OF_VBMETA_IMAGES);
  if (slot_data->vbmeta_images == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto fail;
  }
  slot_data->loaded_partitions =
      avb_calloc(sizeof(AvbPartitionData) * MAX_NUMBER_OF_LOADED_PARTITIONS);
  if (slot_data->loaded_partitions == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto fail;
  }
  additional_cmdline_subst = avb_new_cmdline_subst_list();
  if (additional_cmdline_subst == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto fail;
  }
  if (flags & AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION) {
    if (requested_partitions == NULL || requested_partitions[0] == NULL) {
      avb_fatal(
          "Requested partitions cannot be empty when using "
          "AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION");
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_ARGUMENT;
      goto fail;
    }
    /* No vbmeta partition, go through each of the requested partitions... */
    for (size_t n = 0; requested_partitions[n] != NULL; n++) {
      ret = load_and_verify_vbmeta(ops,
                                   requested_partitions,
                                   ab_suffix,
                                   flags,
                                   allow_verification_error,
                                   0 /* toplevel_vbmeta_flags */,
                                   0 /* rollback_index_location */,
                                   requested_partitions[n],
                                   avb_strlen(requested_partitions[n]),
                                   NULL /* expected_public_key */,
                                   0 /* expected_public_key_length */,
                                   slot_data,
                                   &algorithm_type,
                                   additional_cmdline_subst);
      if (!allow_verification_error && ret != AVB_SLOT_VERIFY_RESULT_OK) {
        goto fail;
      }
    }
  } else {
    /* Usual path, load "vbmeta"... */
    ret = load_and_verify_vbmeta(ops,
                                 requested_partitions,
                                 ab_suffix,
                                 flags,
                                 allow_verification_error,
                                 0 /* toplevel_vbmeta_flags */,
                                 0 /* rollback_index_location */,
                                 "vbmeta",
                                 avb_strlen("vbmeta"),
                                 NULL /* expected_public_key */,
                                 0 /* expected_public_key_length */,
                                 slot_data,
                                 &algorithm_type,
                                 additional_cmdline_subst);
    if (!allow_verification_error && ret != AVB_SLOT_VERIFY_RESULT_OK) {
      goto fail;
    }
  }
  if (!result_should_continue(ret)) {
    goto fail;
  }
  /* If things check out, mangle the kernel command-line as needed. */
  if (!(flags & AVB_SLOT_VERIFY_FLAGS_NO_VBMETA_PARTITION)) {
    if (avb_strcmp(slot_data->vbmeta_images[0].partition_name, "vbmeta") != 0) {
      avb_assert(
          avb_strcmp(slot_data->vbmeta_images[0].partition_name, "boot") == 0);
      using_boot_for_vbmeta = true;
    }
  }
  /* Byteswap top-level vbmeta header since we'll need it below. */
  avb_vbmeta_image_header_to_host_byte_order(
      (const AvbVBMetaImageHeader*)slot_data->vbmeta_images[0].vbmeta_data,
      &toplevel_vbmeta);
  /* Fill in |ab_suffix| field. */
  slot_data->ab_suffix = avb_strdup(ab_suffix);
  if (slot_data->ab_suffix == NULL) {
    ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
    goto fail;
  }
  /* If verification is disabled, we are done ... we specifically
   * don't want to add any androidboot.* options since verification
   * is disabled.
   */
  if (toplevel_vbmeta.flags & AVB_VBMETA_IMAGE_FLAGS_VERIFICATION_DISABLED) {
    /* Since verification is disabled we didn't process any
     * descriptors and thus there's no cmdline... so set root= such
     * that the system partition is mounted.
     */
    avb_assert(slot_data->cmdline == NULL);
    // Devices with dynamic partitions won't have system partition.
    // Instead, it has a large super partition to accommodate *.img files.
    // See b/119551429 for details.
    if (has_system_partition(ops, ab_suffix)) {
      slot_data->cmdline =
          avb_strdup("root=PARTUUID=$(ANDROID_SYSTEM_PARTUUID)");
    } else {
      // The |cmdline| field should be a NUL-terminated string.
      slot_data->cmdline = avb_strdup("");
    }
    if (slot_data->cmdline == NULL) {
      ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
      goto fail;
    }
  } else {
    /* If requested, manage dm-verity mode... */
    AvbHashtreeErrorMode resolved_hashtree_error_mode = hashtree_error_mode;
    if (hashtree_error_mode ==
        AVB_HASHTREE_ERROR_MODE_MANAGED_RESTART_AND_EIO) {
      AvbIOResult io_ret;
      io_ret = avb_manage_hashtree_error_mode(
          ops, flags, slot_data, &resolved_hashtree_error_mode);
      if (io_ret != AVB_IO_RESULT_OK) {
        ret = AVB_SLOT_VERIFY_RESULT_ERROR_IO;
        if (io_ret == AVB_IO_RESULT_ERROR_OOM) {
          ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
        }
        goto fail;
      }
    }
    slot_data->resolved_hashtree_error_mode = resolved_hashtree_error_mode;
    /* Add options... */
    AvbSlotVerifyResult sub_ret;
    sub_ret = avb_append_options(ops,
                                 flags,
                                 slot_data,
                                 &toplevel_vbmeta,
                                 algorithm_type,
                                 hashtree_error_mode,
                                 resolved_hashtree_error_mode);
    if (sub_ret != AVB_SLOT_VERIFY_RESULT_OK) {
      ret = sub_ret;
      goto fail;
    }
  }
  /* Substitute $(ANDROID_SYSTEM_PARTUUID) and friends. */
  if (slot_data->cmdline != NULL && avb_strlen(slot_data->cmdline) != 0) {
    char* new_cmdline;
    new_cmdline = avb_sub_cmdline(ops,
                                  slot_data->cmdline,
                                  ab_suffix,
                                  using_boot_for_vbmeta,
                                  additional_cmdline_subst);
    if (new_cmdline != slot_data->cmdline) {
      if (new_cmdline == NULL) {
        ret = AVB_SLOT_VERIFY_RESULT_ERROR_OOM;
        goto fail;
      }
      avb_free(slot_data->cmdline);
      slot_data->cmdline = new_cmdline;
    }
  }
  if (out_data != NULL) {
    *out_data = slot_data;
  } else {
    avb_slot_verify_data_free(slot_data);
  }
  avb_free_cmdline_subst_list(additional_cmdline_subst);
  additional_cmdline_subst = NULL;
  if (!allow_verification_error) {
    avb_assert(ret == AVB_SLOT_VERIFY_RESULT_OK);
  }
  return ret;
fail:
  if (slot_data != NULL) {
    avb_slot_verify_data_free(slot_data);
  }
  if (additional_cmdline_subst != NULL) {
    avb_free_cmdline_subst_list(additional_cmdline_subst);
  }
  return ret;
}
void avb_slot_verify_data_free(AvbSlotVerifyData* data) {
  if (data->ab_suffix != NULL) {
    avb_free(data->ab_suffix);
  }
  if (data->cmdline != NULL) {
    avb_free(data->cmdline);
  }
  if (data->vbmeta_images != NULL) {
    size_t n;
    for (n = 0; n < data->num_vbmeta_images; n++) {
      AvbVBMetaData* vbmeta_image = &data->vbmeta_images[n];
      if (vbmeta_image->partition_name != NULL) {
        avb_free(vbmeta_image->partition_name);
      }
      if (vbmeta_image->vbmeta_data != NULL) {
        avb_free(vbmeta_image->vbmeta_data);
      }
    }
    avb_free(data->vbmeta_images);
  }
  if (data->loaded_partitions != NULL) {
    size_t n;
    for (n = 0; n < data->num_loaded_partitions; n++) {
      AvbPartitionData* loaded_partition = &data->loaded_partitions[n];
      if (loaded_partition->partition_name != NULL) {
        avb_free(loaded_partition->partition_name);
      }
      if (loaded_partition->data != NULL && !loaded_partition->preloaded) {
        avb_free(loaded_partition->data);
      }
    }
    avb_free(data->loaded_partitions);
  }
  avb_free(data);
}
const char* avb_slot_verify_result_to_string(AvbSlotVerifyResult result) {
  const char* ret = NULL;
  switch (result) {
    case AVB_SLOT_VERIFY_RESULT_OK:
      ret = "OK";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_OOM:
      ret = "ERROR_OOM";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_IO:
      ret = "ERROR_IO";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_VERIFICATION:
      ret = "ERROR_VERIFICATION";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_ROLLBACK_INDEX:
      ret = "ERROR_ROLLBACK_INDEX";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_PUBLIC_KEY_REJECTED:
      ret = "ERROR_PUBLIC_KEY_REJECTED";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_METADATA:
      ret = "ERROR_INVALID_METADATA";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_UNSUPPORTED_VERSION:
      ret = "ERROR_UNSUPPORTED_VERSION";
      break;
    case AVB_SLOT_VERIFY_RESULT_ERROR_INVALID_ARGUMENT:
      ret = "ERROR_INVALID_ARGUMENT";
      break;
      /* Do not add a 'default:' case here because of -Wswitch. */
  }
  if (ret == NULL) {
    avb_error("Unknown AvbSlotVerifyResult value.\n");
    ret = "(unknown)";
  }
  return ret;
}
void avb_slot_verify_data_calculate_vbmeta_digest(AvbSlotVerifyData* data,
                                                  AvbDigestType digest_type,
                                                  uint8_t* out_digest) {
  bool ret = false;
  size_t n;
  switch (digest_type) {
    case AVB_DIGEST_TYPE_SHA256: {
      AvbSHA256Ctx ctx;
      avb_sha256_init(&ctx);
      for (n = 0; n < data->num_vbmeta_images; n++) {
        avb_sha256_update(&ctx,
                          data->vbmeta_images[n].vbmeta_data,
                          data->vbmeta_images[n].vbmeta_size);
      }
      avb_memcpy(out_digest, avb_sha256_final(&ctx), AVB_SHA256_DIGEST_SIZE);
      ret = true;
    } break;
    case AVB_DIGEST_TYPE_SHA512: {
      AvbSHA512Ctx ctx;
      avb_sha512_init(&ctx);
      for (n = 0; n < data->num_vbmeta_images; n++) {
        avb_sha512_update(&ctx,
                          data->vbmeta_images[n].vbmeta_data,
                          data->vbmeta_images[n].vbmeta_size);
      }
      avb_memcpy(out_digest, avb_sha512_final(&ctx), AVB_SHA512_DIGEST_SIZE);
      ret = true;
    } break;
      /* Do not add a 'default:' case here because of -Wswitch. */
  }
  if (!ret) {
    avb_fatal("Unknown digest type");
  }
}

